Stability and the deformed Hermitian-Yang-Mills equation

We survey some recent progress on the deformed Hermitian-Yang-Mills (dHYM) equation. We discuss the role of geometric invariant theory (GIT) in approaching the solvability of the dHYM equation, following work of the first author and S.-T. Yau. We compare the GIT picture with the conjectural picture for dHYM involving Bridgeland stability. In particular, following Arcara-Miles, we show that on the blow-up of $\mathbb{P}^2$ any line bundle admitting a solution of the deformed Hermitian-Yang-Mills equation is Bridgeland stable, but not conversely. Finally, we survey some recent progress on heat flows associated to the dHYM equation.

==> images/untitled.m <==
f=@(x, y, z)3*x.*x+3*y.*y+3*z.*z-8*x.*y-3*x+16*y-12;
interval=[-10 15 -10 15 -20 20];
fs=fimplicit3(f,interval);
fs.EdgeColor=[0.1, 0.1, 0.1];
fs.FaceColor=[0.9, 0.9, 0.9];
xlabel('y');
ylabel('z');
zlabel('x');
hold on;
g=@(x, y, z)x-5;
fs=fimplicit3(g,interval);
fs.LineStyle='--';



f1=@(x, y)1.5*y.*y+1.5*x.*x+5.5*x-41;
interval=[-5 6 0 11];
f1s=fimplicit(f1,interval);
f1s.Color='k';
hold on;
f2=@(x, y)1.5*y.*y+1.5*x.*x+0.5*x-16;
interval=[-5 6 0 11];
f2s=fimplicit(f2,interval);
f2s.Color='k';
hold on;
f3=@(x, y)1.5*y.*y+1.5*x.*x-1.5*x-6;
interval=[-5 6 0 11];
f3s=fimplicit(f3,interval);
f3s.Color='k';
hold on;
f4=@(x, y)1.5*y.*y+1.5*x.*x+15.5*x-91;
interval=[-5 6 0 11];
f4s=fimplicit(f4,interval);
f4s.Color='k';
hold on;
f5=@(x, y)x-5;
interval=[-5 6 0 11];
f5s=fimplicit(f5,interval);
f5s.Color='k';
xlabel('y');
ylabel('x');

